Unsupervised Feature Construction for Improving Data Representation and Semantics

Feature-based format is the main data representation format used by machine learning algorithms. When the features do not properly describe the initial data, performance starts to degrade. Some algorithms address this problem by internally changing the representation space, but the newly-constructed features are rarely comprehensible. We seek to construct, in an unsupervised way, new features that are more appropriate for describing a given dataset and, at the same time, comprehensible for a human user. We propose two algorithms that construct the new features as conjunctions of the initial primitive features or their negations. The generated feature sets have reduced correlations between features and succeed in catching some of the hidden relations between individuals in a dataset. For example, a feature like $sky \wedge \neg building \wedge panorama$ would be true for non-urban images and is more informative than simple features expressing the presence or the absence of an object. The notion of Pareto optimality is used to evaluate feature sets and to obtain a balance between total correlation and the complexity of the resulted feature set. Statistical hypothesis testing is used in order to automatically determine the values of the parameters used for constructing a data-dependent feature set. We experimentally show that our approaches achieve the construction of informative feature sets for multiple datasets.

==> img/raster/gray-scale-TIFF.sh <==
#!/bin/bash

mkdir "OriginalGraphics" 2> /dev/null
mkdir "TIFF" 2> /dev/null
DUMMY="dummy.png"

for i in *.[jp][pn][gp] ; do
  if ( test -f "$i" ) ; then
    echo "--> Converting file: \"$i\""
#    convert "$i" $DUMMY 
    cp "$i" $DUMMY 

    mv "$i" "./OriginalGraphics/$i"
    
    # remove file extension and rename file
    name=${i%\.*}
    convert $DUMMY "${name}.eps"
#    convert $DUMMY "TIFF/${name}.tiff"

  fi
done

rm $DUMMY 2> /dev/null


==> img/vector/prepare-eps-files.sh <==
#!/bin/bash

#I have a 7 simple steps to allow you to embed fonts in an EPS or PDF figure for use in a latex document, when the EPS or PDF figure is created from any drawing/picture software that does not automatically embed fonts e.g. MATLAB figures.

#1. Save a figure from Matlab/Octave/OpenOffice to EPS format.
#2. Run ps2pdf14 -dPDFSETTINGS=/prepress unembedded_fig.eps embedded_fig.pdf.
#	Note: You can check the font is embedded by running
#		pdffonts embedded_fig.pdf
	#and check that the normal Helvetica font is embedd as BGISHF+Helvetica, for example.
#3. run pdftops -eps embedded_fig.pdf embedded_fig.eps
#4. run ps2eps -a -B -f -r 600 embedded_fig.eps
#	which will crop eps to bounding box.
#5. embed a TIFF preview by running epstool -t6p embedded_fig.eps.eps embedded_fig.eps
#6. remove embedded_fig.eps.eps and embedded_fig.pdf

#Finally, check the font is embedded by running
#pdffonts ~/my_article.pdf
#and check that the normal Helvetica font is embedd as BGISHF+Helvetica.



#step 2. convert to pdf and embed all fonts
ls *.eps | parallel ps2pdf -dPDFSETTINGS=/prepress {} {.}.pdf

#save original graphics
mkdir "OriginalGraphics" 2> /dev/null
mv *.eps "OriginalGraphics"

#step 3. convert pdf to eps
ls *.pdf | parallel pdftops -eps {} {.}.eps

#step 4. fix bounding box using ps2eps
ls *.eps | parallel ps2eps -a -B -f -r 600 {}

#step 5. embed the TIFF preview
ls *.eps.eps | parallel epstool -t6p {} {.}

#step 6. remove .eps.eps and .pdf files
rm -f *.eps.eps *.pdf

